Dirac brackets for classical radiative observables

We introduce a new coherent state expansion of the exponential representation of the S-matrix for the classical gravitational two-body problem. By combining the Kosower-Maybee-O'Connell (KMOC) formalism with the Dirac bracket structure emerging in the classical limit, we derive compact and gauge-invariant expressions for scattering observables in the presence of radiation. This causal formulation bypasses the calculation of KMOC cuts and provides a direct link between observables and a minimal set of classical matrix elements extracted from amplitudes. We illustrate our method with several examples, including the impulse, spin kick, angular momentum, waveform and the related radiative fluxes. Finally, using our formalism we evaluate for the first time the spin kick and the change in angular momentum of each particle up to $\mathcal{O}(G^2 s_1^{j_1} s_2^{j_2})$ with $j_1+ j_2 \leq 11$.

==> anc/spinning_observables_2PM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     75429,       2164]
NotebookOptionsPosition[     71681,       2091]
NotebookOutlinePosition[     72131,       2109]
CellTagsIndexPosition[     72088,       2106]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Dirac brackets for classical radiative observables\n",
  FontSize->36],
 "Francesco Alessio, Riccardo Gonzo and Canxin Shi [arXiv:250x.xxxxx]"
}], "Text",ExpressionUUID->"728f46a6-457e-4a09-b909-8c35efffdc66"],

Cell[TextData[{
 "This notebook demonstrates how to import the kinematic data up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"O", "(", 
       RowBox[{
        SuperscriptBox["G", "2"], 
        SuperscriptBox[
         SubscriptBox["s", "1"], "j1"], 
        SuperscriptBox[
         SubscriptBox["s", "2"], "j2"]}], ")"}], " ", "with", " ", "j1"}], 
     "+", "j2"}], "<=", "11"}], TraditionalForm]],ExpressionUUID->
  "d74c27b8-e6bf-4b8b-a459-63ece36d1b8d"],
 ", including momentum impulse, spin kick, change of impact parameter and \
angular momentum. The raw data is provided separately in the Mathematica \
package \[OpenCurlyDoubleQuote]data2PM.m\[CloseCurlyDoubleQuote]."
}], "Text",ExpressionUUID->"e203076f-0346-4089-8433-21b03682504a"],

Cell[CellGroupData[{

Cell["Notation and conventions", "Section",ExpressionUUID->"f621f1e3-380e-497e-9746-17a0e48ea9fe"],

Cell[TextData[{
 "Our radial action is imported from the ancillary file of \
\[OpenCurlyDoubleQuote]Binary Kerr black-hole scattering at 2PM from quantum \
higher-spin Compton\[CloseCurlyDoubleQuote] by L. Bohnenblust, L. Cangemi, H. \
Johansson and P. Pichini. Therefore, we keep the convention as closer to them \
as possible, except that we use ",
 StyleBox["mostly-plus",
  FontSlant->"Italic"],
 " convention for the Minkowski metric.\n\nDefinitions:\n    -- d[vec1, \
\[Mu]] = vec1^\[Mu]\n    -- d[vec1, vec2] = vec1.vec2 = vec1^\[Mu] vec2_\[Mu]\
\n    -- \[Epsilon]^{0123} = -1\n    \nVariables: \n    -- masses of the two \
black holes: m[1], m[2] \n    -- initial velocities: v[1], v[2]; \[Sigma] = - \
d[v[1],v[2]]\n    -- initial value of the spin vector: s[1], s[2]; normalized \
to have the dimension of length; and s[tot]=s[1]+s[2], mods[1] = \
Sqrt[s[1]^2], mods[2] = Sqrt[s[2]^2]\n    -- module and unit vector of the \
impact parameter: modb := Sqrt[(b[2]-b[1])^2], bn^\[Mu] := \
(b[2]-b[1])^\[Mu]/modb\n    -- normalised initial orbital angular momentum: \
l^\[Mu] := \[Epsilon](\[Mu],bn, v[1], v[2])/Sqrt[\[Sigma]^2-1] \n    -- \
auxiliary dual spin vectors: \[Epsilon][1]^\[Mu] := \[Epsilon](\[Mu], v[2], \
v[1],s[1]), \[Epsilon][2] = \[Epsilon](\[Mu], v[2], v[1],s[2]), \
\[Epsilon][tot] = \[Epsilon][1] + \[Epsilon][2]\n"
}], "Text",ExpressionUUID->"17f90298-38df-4100-b12a-08b01ca6c5cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Load data", "Section",ExpressionUUID->"985199d7-e215-4781-8387-551f12a2f923"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", 
    RowBox[{"data2PM", ".", "m"}], " ", "file", " ", "needs", " ", "to", " ", 
    "be", " ", "uncompressed", " ", "after", " ", 
    RowBox[{"imported", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"data2PM", "=", 
    RowBox[{"Uncompress", "@", 
     RowBox[{"Import", "[", 
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", "\"\<data2PM.m\>\""}], 
        "}"}], "]"}], "]"}]}]}], ";"}]}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"e02d07f1-930d-45b5-8541-4b6ecd5fe1ff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"All", " ", "available", " ", "data"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "vLO", ",", "vNLO", ",", "bLO", ",", "bNLO", ",", "bNLOcon", ",", 
     "bNLOrad", ",", "sLO", ",", "sNLO", ",", "LLO", ",", "LNLO"}], "}"}], 
   ";"}]}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"e2f70fac-5d82-4130-8e63-0399dccfa561"],

Cell[CellGroupData[{

Cell["To basis", "Subsection",ExpressionUUID->"f848ced0-e814-40b6-a873-01267a466e47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"To", " ", "basis", " ", "of", " ", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["v", "1"], "\[Mu]"], ",", 
      SuperscriptBox[
       SubscriptBox["v", "2"], "\[Mu]"], ",", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["b", "2"], "-", 
         SubscriptBox["b", "1"]}], ")"}], "\[Mu]"], ",", " ", 
      SuperscriptBox["l", "\[Mu]"]}], "}"}]}], " ", "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"SetAttributes", "[", 
     RowBox[{"d", ",", "Orderless"}], "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"tobasis", "[", "expr_", "]"}], ":=", 
     RowBox[{
      RowBox[{"expr", "//.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"x_", "[", "tot", "]"}], ",", "y_"}], "]"}], ":>", 
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"x", "[", "1", "]"}], ",", "y"}], "]"}], "+", 
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"x", "[", "2", "]"}], ",", "y"}], "]"}]}]}], ",", 
         RowBox[{
          RowBox[{"mods", "[", "tot", "]"}], "->", 
          RowBox[{
           RowBox[{"mods", "[", "1", "]"}], "+", 
           RowBox[{"mods", "[", "2", "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "1", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "1", "]"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}], "2"]}], ")"}]}]}], ",", 
        
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "2", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "2", "]"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], "2"]}], ")"}]}]}], ",", 
        
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"\[Epsilon]", "[", "1", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "2", "]"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}], 
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}], 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "2", "]"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}], 
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}], 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}]}]}], ")"}]}]}], ",", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"s", "[", "2", "]"}], ",", 
           RowBox[{"\[Epsilon]", "[", "1", "]"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           SqrtBox[
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], 
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}]}]}], ")"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{"mods", "[", "1", "]"}], "->", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"d", "[", 
             RowBox[{"bn", ",", 
              RowBox[{"s", "[", "1", "]"}]}], "]"}], "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"d", "[", 
              RowBox[{
               RowBox[{"s", "[", "1", "]"}], ",", 
               RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"d", "[", 
             RowBox[{"l", ",", 
              RowBox[{"s", "[", "1", "]"}]}], "]"}], "2"]}]]}], ",", " ", 
        RowBox[{
         RowBox[{"mods", "[", "2", "]"}], "->", 
         SqrtBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"d", "[", 
             RowBox[{"bn", ",", 
              RowBox[{"s", "[", "2", "]"}]}], "]"}], "2"], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"d", "[", 
              RowBox[{
               RowBox[{"s", "[", "2", "]"}], ",", 
               RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}]}], "+", 
           SuperscriptBox[
            RowBox[{"d", "[", 
             RowBox[{"l", ",", 
              RowBox[{"s", "[", "2", "]"}]}], "]"}], "2"]}]]}], ",", " ", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], ",", 
           RowBox[{"s", "[", "1", "]"}]}], "]"}], "->", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"d", "[", 
            RowBox[{"bn", ",", 
             RowBox[{"s", "[", "1", "]"}]}], "]"}], "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"d", "[", 
             RowBox[{
              RowBox[{"s", "[", "1", "]"}], ",", 
              RowBox[{"v", "[", "2", "]"}]}], "]"}], "2"], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"d", "[", 
            RowBox[{"l", ",", 
             RowBox[{"s", "[", "1", "]"}]}], "]"}], "2"]}]}], ",", " ", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"s", "[", "2", "]"}], ",", 
           RowBox[{"s", "[", "2", "]"}]}], "]"}], "->", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"d", "[", 
            RowBox[{"bn", ",", 
             RowBox[{"s", "[", "2", "]"}]}], "]"}], "2"], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"d", "[", 
             RowBox[{
              RowBox[{"s", "[", "2", "]"}], ",", 
              RowBox[{"v", "[", "1", "]"}]}], "]"}], "2"], "/", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}], ")"}]}], "+", 
          SuperscriptBox[
           RowBox[{"d", "[", 
            RowBox[{"l", ",", 
             RowBox[{"s", "[", "2", "]"}]}], "]"}], "2"]}]}], ",", " ", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"s", "[", "1", "]"}], ",", 
           RowBox[{"s", "[", "2", "]"}]}], "]"}], "->", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"bn", ",", 
             RowBox[{"s", "[", "1", "]"}]}], "]"}], 
           RowBox[{"d", "[", 
            RowBox[{"bn", ",", 
             RowBox[{"s", "[", "2", "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"d", "[", 
            RowBox[{"l", ",", 
             RowBox[{"s", "[", "1", "]"}]}], "]"}], 
           RowBox[{"d", "[", 
            RowBox[{"l", ",", 
             RowBox[{"s", "[", "2", "]"}]}], "]"}]}], "-", 
          RowBox[{
           FractionBox["\[Sigma]", 
            RowBox[{
             SuperscriptBox["\[Sigma]", "2"], "-", "1"}]], 
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], ",", 
             RowBox[{"v", "[", "2", "]"}]}], "]"}], 
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"s", "[", "2", "]"}], ",", 
             RowBox[{"v", "[", "1", "]"}]}], "]"}]}]}]}]}], "}"}]}]}], 
    ";"}]}]}]], "Code",
 InitializationCell->False,
 CellLabel->"In[3]:=",ExpressionUUID->"85e16bd0-988b-4467-b2f6-ef2e748c6d86"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"d", "[", 
   RowBox[{
    RowBox[{"s", "[", "1", "]"}], ",", 
    RowBox[{"s", "[", "2", "]"}]}], "]"}], "//", "tobasis"}]], "Input",
 CellLabel->"In[5]:=",ExpressionUUID->"bbebf78f-b42a-4efd-884c-018f7ed8d13d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"bn", ",", 
     RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"d", "[", 
    RowBox[{"bn", ",", 
     RowBox[{"s", "[", "2", "]"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"d", "[", 
    RowBox[{"l", ",", 
     RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
   RowBox[{"d", "[", 
    RowBox[{"l", ",", 
     RowBox[{"s", "[", "2", "]"}]}], "]"}]}], "-", 
  FractionBox[
   RowBox[{"\[Sigma]", " ", 
    RowBox[{"d", "[", 
     RowBox[{
      RowBox[{"s", "[", "1", "]"}], ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{
      RowBox[{"s", "[", "2", "]"}], ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[Sigma]", "2"]}]]}]], "Output",
 CellLabel->"Out[5]=",ExpressionUUID->"a924c603-ce91-45af-9e0c-5dd30d432e6a"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Impulse ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]v1", "\[Mu]"], TraditionalForm]],
  ExpressionUUID->"6ca68d58-82df-4004-bd1d-0a75e0582019"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "2"]}], TraditionalForm]],ExpressionUUID->
  "3766a2a8-988b-4eca-b452-0e6acec849c0"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "1"], 
    SubscriptBox["j", "1"]], TraditionalForm]],ExpressionUUID->
  "826e0cc5-8b1b-42cc-b226-6097f143fc7d"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "2"], 
    SubscriptBox["j", "2"]], TraditionalForm]],ExpressionUUID->
  "7c51ad1c-3dc2-4f3e-ac52-2c14661160a2"],
 ") with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["j", "1"], "+", 
     SubscriptBox["j", "2"]}], "<=", "11"}], TraditionalForm]],ExpressionUUID->
  "23f9593e-4035-44db-b09f-4ba5bb5d2498"]
}], "Section",ExpressionUUID->"9adca863-1043-47c4-ad14-534086ecac9f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "include", " ", 
     SuperscriptBox[
      SubscriptBox["\[CapitalDelta]v", "1"], "\[Mu]"]}], ",", " ", 
    RowBox[{
    "which", " ", "can", " ", "be", " ", "obtained", " ", "at", " ", "any", 
     " ", "spin", " ", "order", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j1", "+", "j2"}], "<=", "n"}], ")"}], " ", "by", " ", "the", 
     " ", "following", " ", "command"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"spinorder", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"vLO", "[", "spinorder", "]"}], "/.", "data2PM"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"spinorder", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"vNLO", "[", "spinorder", "]"}], "/.", "data2PM"}]}], 
    "]"}]}]}]], "Input",ExpressionUUID->"9c394111-22ee-484e-8e27-\
087e668eff8e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"G", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "\[Sigma]", " ", 
      RowBox[{"d", "[", 
       RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"d", "[", 
       RowBox[{"l", ",", 
        RowBox[{"s", "[", "tot", "]"}]}], "]"}], " ", 
      RowBox[{"m", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "\[Sigma]", " ", 
         RowBox[{"d", "[", 
          RowBox[{"bn", ",", 
           RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", "\[Sigma]", " ", 
         RowBox[{"d", "[", 
          RowBox[{"bn", ",", 
           RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
  SuperscriptBox["modb", "2"]]], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"a77dfe88-02ff-40ed-b4e4-3efb7951a6db"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["modb", "3"]], 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{"l", ",", 
         RowBox[{"s", "[", "tot", "]"}]}], "]"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"m", "[", "1", "]"}]}], "+", 
         RowBox[{"m", "[", "2", "]"}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "-", 
     FractionBox[
      RowBox[{"8", " ", "\[Sigma]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{"l", ",", 
         RowBox[{"s", "[", "tot", "]"}]}], "]"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "+", 
         RowBox[{"\[Sigma]", " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"d", "[", 
            RowBox[{"l", ",", 
             RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"m", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{"l", ",", 
            RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
           RowBox[{"d", "[", 
            RowBox[{"bn", ",", 
             RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"m", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{"bn", ",", 
            RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], ",", 
            RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Sigma]", " ", 
             RowBox[{"m", "[", "1", "]"}]}], "-", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[Sigma]", "3"], " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"m", "[", "2", "]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Sigma]", "2"], " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"s", "[", "2", "]"}], ",", 
            RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"4", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
          RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"bd21f1c7-7d43-460e-968d-10f700373423"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Spin kick ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]s1", "\[Mu]"], TraditionalForm]],
  ExpressionUUID->"68853052-79de-4bbf-b71c-9c07880c535b"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "2"]}], TraditionalForm]],ExpressionUUID->
  "27ef0bc0-593e-4fce-b384-8818bc1970e6"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "1"], 
    SubscriptBox["j", "1"]], TraditionalForm]],ExpressionUUID->
  "f5b9b29f-fbd9-42b1-af80-124d0c093c75"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "2"], 
    SubscriptBox["j", "2"]], TraditionalForm]],ExpressionUUID->
  "f839d6ae-ddeb-4a62-aefb-7a6030d6c40a"],
 ") with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["j", "1"], "+", 
     SubscriptBox["j", "2"]}], "<=", "11"}], TraditionalForm]],ExpressionUUID->
  "783626e7-82b2-4ce5-8007-cf47599b0761"]
}], "Section",ExpressionUUID->"5c7fc529-d78b-43e4-95f7-13593ee0b85d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "include", " ", 
     SuperscriptBox[
      SubscriptBox["\[CapitalDelta]s", "1"], "\[Mu]"]}], ",", " ", 
    RowBox[{
    "which", " ", "can", " ", "be", " ", "obtained", " ", "at", " ", "any", 
     " ", "spin", " ", "order", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j1", "+", "j2"}], "<=", "n"}], ")"}], " ", "by", " ", "the", 
     " ", "following", " ", "command"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"spinorder", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"sLO", "[", "spinorder", "]"}], "/.", "data2PM"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"spinorder", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"sNLO", "[", "spinorder", "]"}], "/.", "data2PM"}]}], 
    "]"}]}]}]], "Input",ExpressionUUID->"4d090cf6-fdfc-4cfb-9f1b-\
2517e7b469ed"],

Cell[BoxData[
 FractionBox[
  RowBox[{"G", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"d", "[", 
         RowBox[{"bn", ",", 
          RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
        RowBox[{"d", "[", 
         RowBox[{"\[Mu]", ",", 
          RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
        RowBox[{"m", "[", "2", "]"}]}], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Sigma]", "2"]}]]]}], "+", 
     FractionBox[
      RowBox[{"4", " ", "\[Sigma]", " ", 
       RowBox[{"d", "[", 
        RowBox[{"bn", ",", 
         RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{"\[Mu]", ",", 
         RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]]], "-", 
     FractionBox[
      RowBox[{"4", " ", "\[Sigma]", " ", 
       RowBox[{"d", "[", 
        RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"s", "[", "1", "]"}], ",", 
         RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], 
      SqrtBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Sigma]", "2"]}]]]}], ")"}]}], "modb"]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"2cecb281-bfe7-4693-82a1-8d8591c489c4"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["modb", "2"]], 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", 
           SuperscriptBox["\[Sigma]", "2"], " ", 
           RowBox[{"d", "[", 
            RowBox[{
             RowBox[{"s", "[", "1", "]"}], ",", 
             RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", "2", "]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}]]}], "+", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{"bn", ",", 
            RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"d", "[", 
           RowBox[{"bn", ",", 
            RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", "2", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], "-", 
        FractionBox[
         RowBox[{"\[Pi]", " ", "\[Sigma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], ",", 
            RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
           RowBox[{"3", "/", "2"}]]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[Pi]", " ", 
           RowBox[{"d", "[", 
            RowBox[{"bn", ",", 
             RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
           RowBox[{"m", "[", "2", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
              RowBox[{"m", "[", "1", "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
            RowBox[{"3", "/", "2"}]]}]]}], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], ",", 
            RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"m", "[", "1", "]"}]}], "+", 
            RowBox[{"\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"b1b8aacb-81bf-4672-851d-098ac1c2c57e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Impact parameter shift ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]b", "1"], "\[Mu]"], TraditionalForm]],
  ExpressionUUID->"9f8f914f-e7c3-4b34-b0a5-ea58877df3a4"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "2"]}], TraditionalForm]],ExpressionUUID->
  "8347ff1d-c70b-403d-aded-034da254e5bd"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "1"], 
    SubscriptBox["j", "1"]], TraditionalForm]],ExpressionUUID->
  "19957cfd-14b8-4f49-b330-efc2ae72c0dc"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "2"], 
    SubscriptBox["j", "2"]], TraditionalForm]],ExpressionUUID->
  "f2b85c7b-f674-41b4-8f1d-78462a697ebf"],
 ") with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["j", "1"], "+", 
     SubscriptBox["j", "2"]}], "<=", "11"}], TraditionalForm]],ExpressionUUID->
  "1ab193ec-16e6-4558-805b-a6cf5cd27dba"]
}], "Section",ExpressionUUID->"3b3976a9-3ab6-45f1-b145-0509fc94ca9c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "include", " ", 
     SuperscriptBox[
      SubscriptBox["\[CapitalDelta]b", "1"], "\[Mu]"]}], ",", " ", 
    RowBox[{
    "which", " ", "can", " ", "be", " ", "obtained", " ", "at", " ", "any", 
     " ", "spin", " ", "order", " ", "n", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"j1", "+", "j2"}], "<=", "n"}], ")"}], " ", "by", " ", "the", 
     " ", "following", " ", "command"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"spinorder", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"bLO", "[", "spinorder", "]"}], "/.", "data2PM"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"spinorder", "=", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"bNLO", "[", "spinorder", "]"}], "//.", "data2PM"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Note", " ", "that", " ", "ReplaceRepeated", " ", 
      RowBox[{"(", "//.", ")"}], " ", "command", " ", "is", " ", "needed", 
      " ", "to", " ", "get", " ", "explicit", " ", "results", " ", "for", " ",
       "bNLO"}], ",", " ", "bNLOrad", ",", " ", 
     RowBox[{
     "because", " ", "the", " ", "radiative", " ", "contribution", " ", "to", 
      " ", 
      SubscriptBox["\[CapitalDelta]b", "1"], " ", "is", " ", "given", " ", 
      "in", " ", "terms", " ", "of", " ", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]v", "1"], "."}]}]}], " ", 
    "*)"}]}]}]], "Input",ExpressionUUID->"e1a01506-28ce-48a7-9a25-\
ee68fcb41ebe"],

Cell[BoxData[
 FractionBox[
  RowBox[{"G", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{"l", ",", 
            RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], "-", 
        RowBox[{"4", " ", 
         RowBox[{"d", "[", 
          RowBox[{"l", ",", 
           RowBox[{"s", "[", "tot", "]"}]}], "]"}], " ", 
         RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"s", "[", "1", "]"}], ",", 
            RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], "-", 
        FractionBox[
         RowBox[{"4", " ", "\[Sigma]", " ", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"s", "[", "2", "]"}], ",", 
            RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"d", "[", 
       RowBox[{"\[Mu]", ",", 
        RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{"l", ",", 
            RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "1", "]"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"l", ",", 
            RowBox[{"s", "[", "tot", "]"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"m", "[", "1", "]"}]}], "-", 
            RowBox[{"4", " ", "\[Sigma]", " ", 
             RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}]]}], ")"}]}]}], ")"}]}], 
  "modb"]], "Output",
 CellLabel->"Out[10]=",ExpressionUUID->"2a7fc0d7-b249-4eb3-806d-7c858892d47e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"8", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
        RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "\[Sigma]", " ", 
       RowBox[{"d", "[", 
        RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
       RowBox[{"d", "[", 
        RowBox[{"l", ",", 
         RowBox[{"s", "[", "tot", "]"}]}], "]"}], " ", 
       RowBox[{"m", "[", "2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "\[Sigma]", " ", 
          RowBox[{"d", "[", 
           RowBox[{"bn", ",", 
            RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}], "-", 
         RowBox[{"4", " ", "\[Sigma]", " ", 
          RowBox[{"d", "[", 
           RowBox[{"bn", ",", 
            RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}]}], ")"}]}], 
   SuperscriptBox["modb", "2"]], "+", 
  RowBox[{
   SuperscriptBox["G", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["modb", "2"]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
              RowBox[{"d", "[", 
               RowBox[{"l", ",", 
                RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"m", "[", "1", "]"}], " ", 
              RowBox[{"m", "[", "2", "]"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], "2"], " ", 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
             RowBox[{"m", "[", "1", "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]], "-", 
           FractionBox[
            RowBox[{"8", " ", "\[Sigma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "tot", "]"}]}], "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"m", "[", "1", "]"}]}], "+", 
               RowBox[{"m", "[", "2", "]"}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
              RowBox[{"d", "[", 
               RowBox[{"l", ",", 
                RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"m", "[", "1", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"m", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
             RowBox[{"m", "[", "1", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"m", "[", "1", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
              RowBox[{"d", "[", 
               RowBox[{"l", ",", 
                RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"m", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"m", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], "-", 
           FractionBox[
            RowBox[{"\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["\[Sigma]", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"m", "[", "1", "]"}]}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", " ", "\[Sigma]", " ", 
              RowBox[{"d", "[", 
               RowBox[{"bn", ",", 
                RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
              RowBox[{"m", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Sigma]", "3"], " ", 
                 RowBox[{"m", "[", "1", "]"}]}], "-", 
                RowBox[{"m", "[", "2", "]"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Sigma]", "2"], " ", 
                 RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
              RowBox[{"3", "/", "2"}]]]}], "+", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"d", "[", 
              RowBox[{"bn", ",", 
               RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m", "[", "1", "]"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Sigma]", "4"], " ", 
                RowBox[{"m", "[", "1", "]"}]}], "+", 
               RowBox[{"\[Sigma]", " ", 
                RowBox[{"m", "[", "2", "]"}]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Sigma]", "3"], " ", 
                RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
             RowBox[{"3", "/", "2"}]]]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["modb", "3"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", "modb", " ", "\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{"l", ",", 
            RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
          RowBox[{"d", "[", 
           RowBox[{"\[Mu]", ",", 
            RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
          RowBox[{"m", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"m", "[", "1", "]"}], "+", 
            RowBox[{"m", "[", "2", "]"}]}], ")"}]}], 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"l", ",", "\[Mu]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"modb", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"d", "[", 
               RowBox[{
                RowBox[{"s", "[", "2", "]"}], ",", 
                RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"m", "[", "2", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"m", "[", "1", "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], "+", 
           FractionBox[
            RowBox[{"modb", " ", "\[Pi]", " ", 
             RowBox[{"d", "[", 
              RowBox[{
               RowBox[{"s", "[", "1", "]"}], ",", 
               RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
             RowBox[{"m", "[", "2", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "+", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
                RowBox[{"m", "[", "1", "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], ")"}]}], 
        "+", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Mu]", ",", 
           RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"modb", " ", "\[Pi]", " ", "\[Sigma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"5", " ", 
                 SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
              RowBox[{"d", "[", 
               RowBox[{"l", ",", 
                RowBox[{"s", "[", "1", "]"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", " ", 
                 RowBox[{"m", "[", "1", "]"}]}], "+", 
                RowBox[{"m", "[", "2", "]"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"m", "[", "1", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"m", "[", "2", "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], "+", 
           FractionBox[
            RowBox[{"modb", " ", "\[Pi]", " ", 
             RowBox[{"d", "[", 
              RowBox[{"l", ",", 
               RowBox[{"s", "[", "2", "]"}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"15", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"m", "[", "1", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "+", 
                  RowBox[{"18", " ", "\[Sigma]"}], "+", 
                  RowBox[{"6", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}], "-", 
                  RowBox[{"30", " ", 
                   SuperscriptBox["\[Sigma]", "3"]}], "-", 
                  RowBox[{"25", " ", 
                   SuperscriptBox["\[Sigma]", "4"]}]}], ")"}], " ", 
                RowBox[{"m", "[", "1", "]"}], " ", 
                RowBox[{"m", "[", "2", "]"}]}], "+", 
               RowBox[{"8", " ", "\[Sigma]", " ", 
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{"5", " ", 
                   SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"m", "[", "2", "]"}], "2"]}]}], ")"}]}], 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[Sigma]", "2"]}], ")"}], "2"]}]]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellLabel->"Out[11]=",ExpressionUUID->"a38714ea-739d-402d-acfe-1730ea840021"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Orbital angular momentum tensor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalDelta]L1", "\[Mu]\[Nu]"], TraditionalForm]],
  ExpressionUUID->"8eaa716b-ffb5-4ec7-9282-fd84f82f7633"],
 " up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"O", "(", 
    SuperscriptBox["G", "2"]}], TraditionalForm]],ExpressionUUID->
  "fcb92f77-fc40-4029-aad0-88f8ed8bdb7f"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "1"], 
    SubscriptBox["j", "1"]], TraditionalForm]],ExpressionUUID->
  "b2392b6c-c3dc-490f-987c-8891678762f9"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["s", "2"], 
    SubscriptBox["j", "2"]], TraditionalForm]],ExpressionUUID->
  "8f31a5b5-152f-4539-b4f2-487cbdc937b6"],
 ") with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["j", "1"], "+", 
     SubscriptBox["j", "2"]}], "<=", "11"}], TraditionalForm]],ExpressionUUID->
  "ca2acc66-1870-4d9b-b8fc-5c8515d5f807"]
}], "Section",ExpressionUUID->"49cfe2ae-ae14-403b-8e08-5be44a7000b8"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Construct", " ", "orbital", " ", "angular", " ", "momentum", " ", "tensor",
    " ", 
   SuperscriptBox[
    SubscriptBox["\[CapitalDelta]L", "1"], "\[Mu]\[Nu]"]}], " ", 
  "*)"}]], "Input",
 CellLabel->"In[12]:=",ExpressionUUID->"90455fac-ad51-42cd-b990-98db2ae739a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]LtensorLO", "[", "os_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{
         RowBox[{"b", "[", "1", "]"}], ",", "\[Mu]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", "1", "]"}], "*", 
           RowBox[{"vLO", "[", "os", "]"}]}], "//.", "data2PM"}], "/.", 
         RowBox[{"\[Mu]", "->", "\[Nu]"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bLO", "[", "os", "]"}], "//.", "data2PM"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "*", 
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], ",", "\[Nu]"}], "]"}]}], ")"}]}]}], "//", 
     RowBox[{
      RowBox[{"#", "-", 
       RowBox[{"(", 
        RowBox[{"#", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\[Mu]", "->", "\[Nu]"}], ",", 
           RowBox[{"\[Nu]", "->", "\[Mu]"}]}], "}"}]}], ")"}]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"\[Mu]", ",", "_"}], "]"}], ",", 
         RowBox[{"d", "[", 
          RowBox[{"\[Nu]", ",", "_"}], "]"}]}], "}"}]}], "]"}], "&"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]LtensorNLOcon", "[", "os_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{
          RowBox[{"b", "[", "1", "]"}], ",", "\[Mu]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", "1", "]"}], "*", 
            RowBox[{"vNLO", "[", "os", "]"}]}], "//.", "data2PM"}], "/.", 
          RowBox[{"\[Mu]", "->", "\[Nu]"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bNLOcon", "[", "os", "]"}], "//.", "data2PM"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"m", "[", "1", "]"}], "*", 
          RowBox[{"d", "[", 
           RowBox[{
            RowBox[{"v", "[", "1", "]"}], ",", "\[Nu]"}], "]"}]}], ")"}]}], 
       "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"bLO", "[", "ss", "]"}], "//.", "data2PM"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"m", "[", "1", "]"}], "*", 
              RowBox[{"vLO", "[", 
               RowBox[{"os", "-", "ss"}], "]"}]}], "//.", "data2PM"}], "/.", 
            RowBox[{"\[Mu]", "->", "\[Nu]"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"ss", ",", "0", ",", "os"}], "}"}]}], "]"}]}], "//", 
      RowBox[{
       RowBox[{"#", "-", 
        RowBox[{"(", 
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Mu]", "->", "\[Nu]"}], ",", 
            RowBox[{"\[Nu]", "->", "\[Mu]"}]}], "}"}]}], ")"}]}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"\[Mu]", ",", "_"}], "]"}], ",", 
          RowBox[{"d", "[", 
           RowBox[{"\[Nu]", ",", "_"}], "]"}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalDelta]LtensorNLOrad", "[", "os_", "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"bNLOrad", "[", "os", "]"}], "//.", "data2PM"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"m", "[", "1", "]"}], "*", 
         RowBox[{"d", "[", 
          RowBox[{
           RowBox[{"v", "[", "1", "]"}], ",", "\[Nu]"}], "]"}]}], ")"}]}], "//", 
      RowBox[{
       RowBox[{"#", "-", 
        RowBox[{"(", 
         RowBox[{"#", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"\[Mu]", "->", "\[Nu]"}], ",", 
            RowBox[{"\[Nu]", "->", "\[Mu]"}]}], "}"}]}], ")"}]}], "&"}]}], "//", 
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"\[Mu]", ",", "_"}], "]"}], ",", 
          RowBox[{"d", "[", 
           RowBox[{"\[Nu]", ",", "_"}], "]"}]}], "}"}]}], "]"}], "&"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]LtensorNLO", "[", "os_", "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalDelta]LtensorNLOcon", "[", "os", "]"}], "+", " ", 
   RowBox[{"\[CapitalDelta]LtensorNLOrad", "[", "os", "]"}]}]}]}], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"6fcc826d-1e43-4045-a569-ff5ba6eb06ff"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"We", " ", "include", " ", 
    SuperscriptBox[
     SubscriptBox["\[CapitalDelta]L", "1"], "\[Mu]\[Nu]"]}], ",", " ", 
   RowBox[{
   "which", " ", "can", " ", "be", " ", "obtained", " ", "at", " ", "any", 
    " ", "spin", " ", "order", " ", "n", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"j1", "+", "j2"}], "<=", "n"}], ")"}], " ", "by", " ", "the", 
    " ", "following", " ", "command"}]}], " ", "*)"}]], "Input",ExpressionUUID\
->"55fb1fcc-8dea-4226-8e13-4ff6497fb868"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]LtensorLO", "[", "0", "]"}]], "Input",
 CellLabel->"In[24]:=",ExpressionUUID->"bc7b1032-3c20-471e-8c77-ca4ea09aab8e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"bn", ",", "\[Nu]"}], "]"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"\[Mu]", ",", 
      RowBox[{"b", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}], 
   RowBox[{"modb", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]]}]], "-", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"\[Nu]", ",", 
      RowBox[{"b", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}], 
   RowBox[{"modb", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"\[Mu]", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"\[Nu]", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"Log", "[", "modb", "]"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]], "-", 
  FractionBox[
   RowBox[{"2", " ", "G", " ", "\[Sigma]", " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"\[Mu]", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"\[Nu]", ",", 
      RowBox[{"v", "[", "2", "]"}]}], "]"}], " ", 
    RowBox[{"Log", "[", "modb", "]"}], " ", 
    RowBox[{"m", "[", "1", "]"}], " ", 
    RowBox[{"m", "[", "2", "]"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
    RowBox[{"3", "/", "2"}]]]}]], "Output",
 CellLabel->"Out[24]=",ExpressionUUID->"507226ac-537f-496a-b4da-3118ebf76b8f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalDelta]LtensorNLOrad", "[", "0", "]"}]], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"f7a2a3c9-8ada-44cd-b9c2-97793ba13b65"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["G", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"8", "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Sigma]", "2"]}]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[Sigma]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
         RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
         RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
     RowBox[{"d", "[", 
      RowBox[{"bn", ",", "\[Nu]"}], "]"}], " ", 
     RowBox[{"d", "[", 
      RowBox[{"\[Mu]", ",", 
       RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", "1", "]"}], "2"], " ", 
     RowBox[{"m", "[", "2", "]"}]}], 
    RowBox[{"modb", " ", 
     SqrtBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Sigma]", "2"]}]]}]]}], "+", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox["G", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"8", "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["\[Sigma]", "2"]}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}]}]], "+", 
      FractionBox[
       RowBox[{"\[Sigma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Sigma]", "2"]}]}], ")"}], " ", 
        RowBox[{"ArcCosh", "[", "\[Sigma]", "]"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[Sigma]", "2"]}], ")"}], 
        RowBox[{"3", "/", "2"}]]]}], ")"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"bn", ",", "\[Mu]"}], "]"}], " ", 
    RowBox[{"d", "[", 
     RowBox[{"\[Nu]", ",", 
      RowBox[{"v", "[", "1", "]"}]}], "]"}], " ", 
    SuperscriptBox[
     RowBox[{"m", "[", "1", "]"}], "2"], " ", 
    RowBox[{"m", "[", "2", "]"}]}], 
   RowBox[{"modb", " ", 
    SqrtBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Sigma]", "2"]}]]}]]}]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"d8a98c2a-abea-4ea8-8282-72fec68ac818"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1395, 848.25},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
Visible->True,
TrackCellChangeTimes->False,
FrontEndVersion->"12.3 for Mac OS X ARM (64-bit) (2021\:5e747\:67089\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fe774837-1afe-44cd-a440-971328f3419f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 236, 4, 84, "Text",ExpressionUUID->"728f46a6-457e-4a09-b909-8c35efffdc66"],
Cell[797, 26, 787, 19, 60, "Text",ExpressionUUID->"e203076f-0346-4089-8433-21b03682504a"],
Cell[CellGroupData[{
Cell[1609, 49, 98, 0, 67, "Section",ExpressionUUID->"f621f1e3-380e-497e-9746-17a0e48ea9fe"],
Cell[1710, 51, 1410, 21, 380, "Text",ExpressionUUID->"17f90298-38df-4100-b12a-08b01ca6c5cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3157, 77, 83, 0, 67, "Section",ExpressionUUID->"985199d7-e215-4781-8387-551f12a2f923"],
Cell[3243, 79, 652, 16, 52, "Input",ExpressionUUID->"e02d07f1-930d-45b5-8541-4b6ecd5fe1ff"],
Cell[3898, 97, 424, 11, 52, "Input",ExpressionUUID->"e2f70fac-5d82-4130-8e63-0399dccfa561"],
Cell[CellGroupData[{
Cell[4347, 112, 85, 0, 54, "Subsection",ExpressionUUID->"f848ced0-e814-40b6-a873-01267a466e47"],
Cell[4435, 114, 10038, 284, 90, "Code",ExpressionUUID->"85e16bd0-988b-4467-b2f6-ef2e748c6d86",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[14498, 402, 246, 6, 30, "Input",ExpressionUUID->"bbebf78f-b42a-4efd-884c-018f7ed8d13d"],
Cell[14747, 410, 905, 29, 53, "Output",ExpressionUUID->"a924c603-ce91-45af-9e0c-5dd30d432e6a"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[15713, 446, 1009, 33, 69, "Section",ExpressionUUID->"9adca863-1043-47c4-ad14-534086ecac9f"],
Cell[CellGroupData[{
Cell[16747, 483, 1026, 29, 73, "Input",ExpressionUUID->"9c394111-22ee-484e-8e27-087e668eff8e"],
Cell[17776, 514, 1064, 30, 53, "Output",ExpressionUUID->"a77dfe88-02ff-40ed-b4e4-3efb7951a6db"],
Cell[18843, 546, 7457, 211, 221, "Output",ExpressionUUID->"bd21f1c7-7d43-460e-968d-10f700373423"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[26349, 763, 1011, 33, 69, "Section",ExpressionUUID->"5c7fc529-d78b-43e4-95f7-13593ee0b85d"],
Cell[CellGroupData[{
Cell[27385, 800, 1026, 29, 73, "Input",ExpressionUUID->"4d090cf6-fdfc-4cfb-9f1b-2517e7b469ed"],
Cell[28414, 831, 1504, 45, 66, "Output",ExpressionUUID->"2cecb281-bfe7-4693-82a1-8d8591c489c4"],
Cell[29921, 878, 5525, 158, 169, "Output",ExpressionUUID->"b1b8aacb-81bf-4672-851d-098ac1c2c57e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35495, 1042, 1047, 34, 69, "Section",ExpressionUUID->"3b3976a9-3ab6-45f1-b145-0509fc94ca9c"],
Cell[CellGroupData[{
Cell[36567, 1080, 1668, 43, 115, "Input",ExpressionUUID->"e1a01506-28ce-48a7-9a25-ee68fcb41ebe"],
Cell[38238, 1125, 3192, 94, 69, "Output",ExpressionUUID->"2a7fc0d7-b249-4eb3-806d-7c858892d47e"],
Cell[41433, 1221, 17242, 457, 451, "Output",ExpressionUUID->"a38714ea-739d-402d-acfe-1730ea840021"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[58724, 1684, 1038, 33, 69, "Section",ExpressionUUID->"49cfe2ae-ae14-403b-8e08-5be44a7000b8"],
Cell[59765, 1719, 318, 8, 30, "Input",ExpressionUUID->"90455fac-ad51-42cd-b990-98db2ae739a5"],
Cell[60086, 1729, 4996, 149, 220, "Input",ExpressionUUID->"6fcc826d-1e43-4045-a569-ff5ba6eb06ff"],
Cell[65085, 1880, 542, 13, 30, "Input",ExpressionUUID->"55fb1fcc-8dea-4226-8e13-4ff6497fb868"],
Cell[CellGroupData[{
Cell[65652, 1897, 156, 2, 30, "Input",ExpressionUUID->"bc7b1032-3c20-471e-8c77-ca4ea09aab8e"],
Cell[65811, 1901, 2631, 82, 113, "Output",ExpressionUUID->"507226ac-537f-496a-b4da-3118ebf76b8f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68479, 1988, 160, 2, 30, "Input",ExpressionUUID->"f7a2a3c9-8ada-44cd-b9c2-97793ba13b65"],
Cell[68642, 1992, 3011, 95, 79, "Output",ExpressionUUID->"d8a98c2a-abea-4ea8-8282-72fec68ac818"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


